On some nonlinear extensions to Maxwell's electrodynamics

Soon after Maxwell's celebrated synthesis of electrodynamics, the discovery of the electron raised fundamental questions about the nature and structure of elementary particles. The picture of a small, rigid, charged body of finite radius faced the difficulty of introducing non-electromagnetic forces or stresses to prevent the charge from dispersing, an assumption that was increasingly regarded as unsatisfactory. The alternative description in terms of a point charge was no more satisfactory, because its electromagnetic self-energy diverges. From the early twentieth century onward, several authors therefore explored modifications of Maxwell's theory, with nonlinear electrodynamics emerging as a particularly natural and radical possibility. In this paper, we revisit at the undergraduate level some of the nonlinear theories proposed in this context and explore their ability to address the classical self-energy problem of charged particles.

==> anc/26_NonlinearElectrodynamics_SM.bbl <==
\providecommand{\newblock}{}
\begin{thebibliography}{1}
\expandafter\ifx\csname url\endcsname\relax
  \def\url#1{{\tt #1}}\fi
\expandafter\ifx\csname urlprefix\endcsname\relax\def\urlprefix{URL }\fi
\providecommand{\eprint}[2][]{\url{#2}}
% Bibliography created with iopart-num v2.1
% /biblio/bibtex/contrib/iopart-num

\bibitem{Zangwill2013}
Zangwill A 2013 {\em Modern Electrodynamics\/} (Cambridge: Cambridge University
  Press) ISBN 978-0-521-89697-9

\bibitem{griffiths_electrodynamics_2024}
Griffiths D~J 2024 {\em Introduction to Electrodynamics\/} 5th ed (Cambridge
  University Press) ISBN 9781009397759

\bibitem{Tong2025Electromagnetism}
Tong D 2025 {\em Electromagnetism\/} ({\em Lectures on Theoretical Physics\/}
  vol~2) (Cambridge: Cambridge University Press) ISBN 978-1-009-59462-2

\end{thebibliography}


==> anc/26_NonlinearElectrodynamics_SM.tex <==
%This is a template file for use of iopjournal.cls

\documentclass{iopjournal}

\usepackage{amsmath,amssymb,mathrsfs}
\usepackage{amsbsy} % for \pmb
\usepackage{graphicx} 
\usepackage{float}

% Options
% 	[anonymous]	Provides output without author names, affiliations or acknowledgments to facilitate double-anonymous peer-review


% 1. Permet de compresser les citations dans le texte (ex: [1-3] au lieu de)
%\usepackage[square,sort&compress]{natbib}

% 2. Active les liens hypertextes cliquables (en bleu pour l'affichage web)
\usepackage[colorlinks=true, allcolors=blue]{hyperref}

% 3. Résout un conflit technique obligatoire entre la classe IOP et les outils bibliographiques
\def\newblock{ kip .11em plus .33em minus .07em}


\def\op#1{\textsf{\textbf{#1}} }
\def\nbOne{\hbox{{\bf 1$\!\!$l}}}
\def\eqref#1{(\ref{#1})}
\def\be{\begin{equation}}
\def\ee{\end{equation}}
\def\bpm{\begin{pmatrix}}
\def\epm{\end{pmatrix}}
\def\bea{\begin{eqnarray}}
\def\eea{\end{eqnarray}}
\def\dd#1#2{_{#1#2}}
\def\uu#1#2{^{#1#2}}
\def\ud#1#2{{^{#1}}_{#2}}
\def\du#1#2{{_{#1}}^{#2}}
\def\half{\tfrac 12}
\def\grad{\,\mathbf{grad}\,}
\def\rot{\,\mathbf{rot}\,}
\def\divergence{\,\mathrm{div}\,}
\def\vac#1{\mathbf #1}


\DeclareMathOperator{\Tr}{Tr}

\begin{document}

\articletype{Paper} %	 e.g. Paper, Letter, Topical Review...

\title{Supplementary Material for the paper: On some nonlinear extensions to Maxwell's electrodynamics}

\author{Bertrand Berche$^{1}$\orcid{0000-0002-4254-807X} and Ernesto Medina $^{2}$\orcid{ }}

\affil{$^1$Laboratoire de Physique et Chimie Th\'eoriques, Universit\'e de Lorraine -- CNRS, Nancy, France}

\affil{$^2$Departamento de F\'isica, Colegio de Ciencias e Ingeniería, Universidad San Francisco de Quito, Diego de Robles y Via Interoceánica, Quito 17901, Ecuador}

\email{bertrand.berche@univ-lorraine.fr}

%\keywords{Nonlinear electrodynamics; self-energy; Mie electrodynamics; Born--Infeld electrodynamics}

%\begin{abstract}
%Soon after Maxwell's celebrated synthesis of electrodynamics, the discovery of the electron raised fundamental questions about the nature and structure of elementary particles. The picture of a small, rigid, charged body of finite radius faced the difficulty of introducing non-electromagnetic forces or stresses to prevent the charge from dispersing, an assumption that was increasingly regarded as unsatisfactory. The alternative description in terms of a point charge was no more satisfactory, owing to the divergence of its electromagnetic self-energy. From the early twentieth century onward, several authors therefore explored modifications of Maxwell's theory, with nonlinear electrodynamics emerging as a particularly natural and radical possibility. In this paper, we revisit some of the nonlinear theories proposed in this context and explore their ability to address the classical self-energy problem of charged particles.
%\end{abstract}


\section{Electrostatic energy in Maxwell theory}
The energy required to ``build'' a system of charges is treated in any textbook on electrodynamics\cite{Zangwill2013,griffiths_electrodynamics_2024,Tong2025Electromagnetism}, 
but let us review the essential steps here. Consider first two point charges, $q_1$ and $q_2$ (here we do not yet worry about possible infinities in their self-energy), separated by a distance $r_{12}$. We construct the system by first bringing the charge $q_1$ quasi-statically from infinity to point $\vac r_1$ in the vacuum. This costs no energy, ignoring radiation effects, since $q_1$ is initially alone in the universe. Then, we bring $q_2$ from infinity to the point $\vac r_2$, and it stores a potential energy $q_2\phi_1(\vac r_2)$. By symmetry, this equals $q_1\phi_2(\vac r_1)$, since the reverse process is an equally valid way to build the two-charge distribution.
The energy of the pair of charges is therefore $U_{12}=\half (q_2\phi_1(\vac r_2)+q_1\phi_2(\vac r_1))$ and this formula is easily promoted to the sum of pair energies in the case of a system $S$ of $n$ point charges $q_i$, $i=1,\dots n$, 
\be 
U_S=\sum_{{\rm pairs}\, i,j}U\dd ij=\half\sum_i q_i\phi_{j,\,j\not=i}(\vac r_i)=\half\sum_i\sum_{j\not=i}\frac{q_i q_j}{4\pi\varepsilon_0r_{ij}},\label{Eq-SystPointCharges}
\ee 
where we use the superposition principle to express $\sum_{j\not=i}\phi_{j,\,j\not=i}(\vac r_i)=\sum_{j\not=i}\frac{q_j}{4\pi\varepsilon_0r_{ij}}$, the electrostatic potential due to all charges in $S$ {\em except} the charge $q_i$ itself.

The formula \eqref{Eq-SystPointCharges} is generalized to the case of continuous charge distributions in the following way:
\be 
q_i\sum_{j\not=i}\frac{q_j}{4\pi\varepsilon_0r_{ij}} \longrightarrow q_i\int_{S\backslash i}\frac{\rho_S(\vac r)d^3r}{4\pi\varepsilon_0|\vac r_i-\vac r|}=q_i\phi_{S\backslash i}(\vac r_i)
\ee 
where $\phi_{S\backslash i}(\vac r_i)$ is again the potential created by the system $S$ from which we remove an infinitesimal vicinity of $\vac r_i$. We can think of removing a tiny spherical hole of typical size $a$ around $\vac r_i$ in $S$, such that as $a\to 0$, the removed charge $4\pi a^2 da \, \rho_S(\vac r_i)\to 0$ and its contribution to the potential vanishes. We can therefore extend the domain of integration and write the sum over pair interactions finally as
\be 
U_S=\half\sum_i\sum_{j\not=i}\frac{q_i q_j}{4\pi\varepsilon_0r_{ij}}\longrightarrow 
\half \int_S \rho(\vac r)d^3r\, \phi(\vac r) 
\ee 
where the index $i$ has been omitted, and $\rho$ and $\phi$ denote the charge density and the potential associated with the system $S$.

It is usually interesting to extend the integral to infinity. For that purpose, using the appropriate Maxwell equation, we transform the integrand in terms of the electric field,
\be 
U_S=\half \int_S \rho(\vac r) \phi(\vac r)\, d^3r
=\half \int_S \varepsilon_0 \phi(\vac r)\divergence\vac E(\vac r)\,  d^3r,\label{Eq_startingU}
\ee 
and, using the divergence theorem, we
write it as
\be 
U_S=\half \varepsilon_0 \Bigl( \oint_{\Sigma(S)}\phi(\vac r) \vac E(\vac r)\cdot d\vac S - \int_S \grad \phi(\vac r)\cdot \vac E(\vac r)\,d^3r \Bigr).
\ee 
We can extend the starting integral \eqref{Eq_startingU} to infinity, since the charge density vanishes outside $S$; in the equation above, the surface integral then vanishes, leaving only the last term. We finally recover the familiar expression for the total energy, which we call electrostatic energy:
\be
U_{\rm es}=\half \int_{\infty} \rho(\vac r) \phi(\vac r)\,d^3r=\half \varepsilon_0 \int_{\infty}
|\vac E(\vac r)|^2 d^3r.\label{Eq_ElectrostaticEnergyMaxwell}\ee 

\section{Self-energy from the stress energy tensor}
In the main document, we show that the stress energy tensor
with the Lagrangian density
\be 
{\mathscr L}_{\rm NL}=-\tfrac{1}{4\mu_0}
F_{\alpha\beta}F^{\alpha\beta} - W(A_\alpha A^\alpha),
\label{Eq_LMiealphabeta}
\ee 
takes the expression
\be 
T^{\rm NL}\dd 00= 
\tfrac 12\varepsilon_0|\vac E|^2
+\tfrac12\varepsilon_0c^2|\vac B|^2
-2\frac{\phi^2}{c^2}W'(\phi^2/c^2-|\vac A|^2)+W(\phi^2/c^2-|\vac A|^2). \label{Eq_T00Gal}
\ee 
In the electrostatic limit, this becomes
\bea 
&&T^{\rm NL}\dd 00= 
\tfrac 12\varepsilon_0|\vac E|^2-\phi V'(\phi)+V(\phi),
\\
&&U_{\rm NL}^{\rm es}[\phi]=\int_\infty d^3r\,\Bigl( \tfrac 12\varepsilon_0|\vac E|^2-\phi V'(\phi)+V(\phi)
\Bigr), \label{Eq-UphiVprime}
\eea  
where $W(\phi^2/c^2)=V(\phi)$. After using the equation of motion and integration over the whole space, we show that this can also be written as
\be
U_{\rm NL}^{\rm es}[\phi]=\int_\infty d^3r\, 
\Bigl[ V(\phi)  - \tfrac 12\varepsilon_0
|\vac E|^2
\Bigr].\label{Eq-Energy1}
\ee
We therefore have two different, equivalent expressions for the total energy after integrating over the whole space, but the associated densities do not coincide.
We show this in the following Figs.~\ref{fig1} and \ref{fig2} in the case of two of the problems studied.

\begin{figure}[!h]
 \centering
        \includegraphics[width=0.9\textwidth]{Figure_DensiteEnergyLocalMie.png}
 \caption{Behaviour of the integrands of 
 Eqs.~\eqref{Eq-UphiVprime} and \eqref{Eq-Energy1} vs $r/a$ for the regular $\phi^6$ solution (left panel) and logarithmic solution (right panel). The densities differ, but the integrals over space coincide. Some sections correspond to negative densities, and the absolute values are then plotted (dashed lines).}
\label{fig1}
\end{figure}

\begin{figure}[!h]
 \centering
        \includegraphics[width=0.65\textwidth]{Figure_ConvergenceEnergy.png}
 \caption{Convergence of the self-energy for the regular $\phi^6$ solution, logarithmic solution and the Born-Infeld theory. }
\label{fig2}
\end{figure}

\section{Singular Lane--Emden solutions of Mie electrodynamics}


The generic power-law case $V(\phi)=\varepsilon_0\lambda\phi^{2n}$, with $\lambda$ a constant,  satisfies the convexity criterion.
The equation of motion is 
\be
\frac{d^2\phi}{dr^2}+\frac 2r\frac{d\phi}{dr}+2n\lambda\phi^{2n-1}=0\label{Eq_LEeq}
\ee
and an ansatz in $\phi(r)\simeq Ar^{-p}$ with $p=\frac{1}{n-1}$ and $A^{2n-2}=\frac{n-2}{2n\lambda (n-1)^2}$ solves it.
This leads to a singular potential
\be
\phi_{\rm sing}(r)=\Bigl[ \frac{n-2}{2n\lambda (n-1)^2} \Bigr]^{\frac{1}{2(n-1)}}\frac{1}{r^{\frac{1}{n-1}}},\quad n>2,\ \lambda > 0
\ee
with which the associated field is
\be
E_{\rm sing}(r)=\frac{1}{n-1}\Bigl[ \frac{n-2}{2n\lambda (n-1)^2} \Bigr]^{\frac{1}{2(n-1)}}\frac{1}{r^{\frac{n}{n-1}}}.
\ee
The nonlinearity softens the Coulomb singularity at the origin for $n>2$, but it doesn't cure the diverging self-energy, and the large-distance limit does not recover the Coulomb field, so this is unacceptable from Mie's perspective.

\section{A Born-Infeld inspired candidate}
We can also consider different types of potentials $V(\phi)$, and among them, the square root case,
\be V(\phi(r))=\varepsilon_0\frac{\phi_0^2}{a^2}\left(1-\sqrt{1-\frac{\phi^2(r)}{\phi_0^2}}\right),\ee
with a scale $\phi_0=Q/(4\pi\varepsilon_0 a)$.
This form may seem surprising at first, but it is convex, as required, and we explain in the section on the Born--Infeld theory in the main paper why it takes this form. It suffices here to say that this expression corresponds to a bounded potential $|\phi(r)|<\phi_0$, which can be an interesting property if one also wants a bounded self-energy.
We are not aware of any exact solution in this case, but a low potential --- large distance --- expansion
\be 
V(\phi(r))\simeq \varepsilon_0\Bigl(\tfrac 1{2a^2}\phi^2(r)+\tfrac{1}{8\phi_0^2a^2}\phi^4(r)+\tfrac{1}{16\phi_0^4a^2}\phi^6(r)+\dots\Bigr)
\ee
limited to the first term leads to the asymptotic equation of motion
\be 
\frac{d^2\phi}{dr^2}+\frac 2r\frac{d\phi}{dr}+\frac\phi{a^2}\simeq 0.
\ee
Setting $\phi(r)=f(r)/r$ leads to $f''(r)+a^{-2}f(r)=0$ and therefore to the asymptotic oscillating solution
\be
\phi(r)
\simeq \frac{C_1\sin (r/a)+C_2\cos (r/a)}{r}.\label{Eq_OscBI}
\ee
We can calculate the associated charge density, but we cannot proceed further analytically. 

We plot numerical solutions in the main paper.

\section{``Real Born-Infeld'' electrostatics}
In the 
Born-Infeld electrostatics, the Lagrangian density reads as
 \be
{\mathscr L}_{\rm BI}(\phi,\grad\phi)=-\varepsilon_0 E_0^2\Bigl(
1-\frac{|\grad\phi(\vac r)|^2}{E_0^2}
\Bigr)^{1/2}-\rho\phi(\vac r).
\ee
It corresponds, in the case of a point charge,  to an electric field
\be
\vac E(\vac r)=\frac{E_0}{\sqrt{1+(r/r_0)^4}} \hat{\vac r}\label{EqEBI}
\ee 
that we compare to the Coulomb electric field in Fig.~\ref{fig3}

\begin{figure}[!h]
 \centering
        \includegraphics[width=0.65\textwidth]{FigureMaxwell-vs-BI.png}
 \caption{Comparison between the electrostatic field associated with a point charge in Maxwell and Born-Infeld theories. }
\label{fig3}
\end{figure}
  
\bibliographystyle{iopart-num}
\bibliography{references}




%\section*{References}
%
%B Berche, E Medina
%Classical Field Theories: A Student Companion, 497-503" or ``Berche, B., Medina, E. (2025). Beyond the Least Action, Path Integral Formalism to Quantum Mechanics. In: Classical Field Theories. Undergraduate Lecture Notes in Physics. Springer, Cham". 


\end{document}



